The Cosmic Ray Antiproton Background for AMS-02

The AMS-02 experiment is measuring the cosmic ray antiproton flux with high precision. The interpretation of the upcoming data requires a thorough understanding of the secondary antiproton background. In this work, we employ newly available data of the NA49 experiment at CERN, in order to recalculate the antiproton source term arising from cosmic ray spallations on the interstellar matter. We systematically account for the production of antiprotons via hyperon decay and discuss the possible impact of isospin effects on antineutron production. A detailed comparison of our calculation with the existing literature as well as with Monte Carlo based evaluations of the antiproton source term is provided. Our most important result is an updated prediction for the secondary antiproton flux which includes a realistic assessment of the particle physics uncertainties at all energies.

==> anc/phi.dat <==
# Secondary antiproton flux 
#
# T			reference value		lower value	upper value
0.01			0.00045568539964	0.000364485183	0.000692773435
0.011220184543		0.00051051065512	0.000408262583	0.000776318488
0.012589254118		0.00057120466236	0.000456711105	0.00086884549
0.014125375446		0.00063837857		0.000510314123	0.000971297706
0.015848931925		0.0007127015934		0.000569600284	0.001084709723
0.0177827941		0.00079490594492	0.000635147205	0.001210215567
0.01995262315		0.00088579226836	0.000707585535	0.001349057716
0.022387211386		0.00098623538804	0.000787603199	0.001502596743
0.025118864315		0.00109719074236	0.000875950134	0.001672322174
0.028183829313		0.0012197012654		0.000973443282	0.001859864261
0.031622776602		0.00135490522164	0.001080972261	0.002067007433
0.035481338923		0.0015040448282		0.001199505529	0.002295705285
0.039810717055		0.00166847618992	0.001330097467	0.002548097911
0.044668359215		0.00184968078556	0.00147389652	0.002826532029
0.050118723363		0.00204927876916	0.001632154589	0.003133584377
0.056234132519		0.00226904530004	0.001806238606	0.003472090243
0.063095734448		0.00251092942396	0.00199764387	0.003845176523
0.070794578438		0.00277707858744	0.002208011605	0.004256303838
0.079432823472		0.00306986680724	0.002439149093	0.004709314735
0.089125093813		0.00339193260564	0.002693057418	0.005208496692
0.1			0.0037462221658		0.002971963138	0.005758652596
0.11220184543		0.00413604797348	0.003278362573	0.006365192683
0.125892541179		0.00456515435324	0.003615072067	0.007034233447
0.141253754462		0.00503780468444	0.003985297179	0.007772722375
0.158489319246		0.0055588754142		0.004392709826	0.008588562796
0.177827941004		0.00613397455984	0.00484154981	0.00949075959
0.199526231497		0.00676955953788	0.005336732615	0.010489542839
0.223872113857		0.0074730696652		0.005883979412	0.011596485034
0.251188643151		0.0082530303242		0.006489937781	0.012824542356
0.281838293126		0.00911913085184	0.00716229888	0.014188017357
0.316227766017		0.01008220231796	0.007909853862	0.015702332279
0.354813389234		0.0111540667934		0.008742468153	0.01738357296
0.398107170553		0.01234713721624	0.009670873156	0.019247635313
0.446683592151		0.01367369466648	0.010706209693	0.02130888602
0.501187233627		0.01514467463764	0.011859173164	0.023578123049
0.56234132519		0.01676786883328	0.01313866464	0.026059748258
0.63095734448		0.01854539609252	0.014549801754	0.028748002305
0.707945784384		0.02047046658996	0.016091275852	0.031622380231
0.794328234724		0.02252352668516	0.017752092568	0.034642438228
0.891250938134		0.0246682229774		0.019508018139	0.037742716053
1.			0.02684780053696	0.021318212124	0.040828705422
1.122018454302		0.02898303399808	0.023122930251	0.04377545523
1.258925411794		0.030972755052		0.024843192119	0.04643022147
1.412537544623		0.03269831802208	0.026383561585	0.048620883545
1.584893192461		0.03403240372744	0.027638488715	0.050170322132
1.778279410039		0.03485235154060	0.028502534437	0.050916591978
1.995262314969		0.0350560616574		0.028883091059	0.050735637776
2.238721138568		0.03457849292524	0.02871421	0.049563363491
2.51188643151		0.03340460250968	0.027968232488	0.04741118802
2.818382931264		0.03157614038516	0.026663149627	0.044371558488
3.162277660168		0.02918955912720	0.024863082714	0.040610533738
3.548133892336		0.02638487700236	0.022671485868	0.036347768031
3.981071705535		0.02332806579644	0.020218420541	0.031828966967
4.46683592151		0.02018906101772	0.017643427546	0.027293859778
5.011872336273		0.01712262874988	0.015079449575	0.022950554245
5.623413251903		0.01425189213108	0.012637949521	0.018955136939
6.309573444802		0.01166193128748	0.010401606867	0.015406362015
7.079457843841		0.00939772573576	0.008420350887	0.012346497254
7.943282347243		0.00747106209916	0.006715317678	0.009773673791
8.912509381337		0.00586793595736	0.005283612296	0.00765416798
10.			0.00455889089572	0.004106608909	0.005937084542
11.22018454302		0.00350657172552	0.003156209736	0.004564809709
12.589254117942		0.00267188011564	0.002400693121	0.00348047593
14.125375446228		0.00201763617416	0.001808332752	0.002632274915
15.848931924611		0.00151002634988	0.001349347065	0.001974432202
17.782794100389		0.00112087371080	0.000998344912	0.001469651489
19.952623149689		0.000825459121		0.0007327628	0.001085709319
22.387211385683		0.00060326181948	0.000533746966	0.0007961342
25.118864315096		0.00043755012964	0.00038588864	0.000579469696
28.183829312645		0.00031535133848	0.000277266444	0.000419119051
31.622776601684		0.00022583884644	0.000197975355	0.000301221768
35.481338923358		0.0001609528776		0.000140686654	0.000215432241
39.81071705535		0.0001141148266		0.00009945343	0.000153275051
44.668359215096		0.00008063186728	0.000070060374	0.000108675321
50.118723362727		0.00005672732420	0.000049131676	0.000076721704
56.234132519035		0.00003979619988	0.000034350121	0.000054008749
63.095734448019		0.00002778179292	0.000023891929	0.000037836288
70.794578438414		0.00001928833636	0.000016523381	0.000026362659
79.432823472428		0.00001331051124	0.000011355541	0.000018260059
89.125093813375		9.26429512e-6		7.872671e-6	0.000012754188
100.			6.41279376e-6		5.428153e-6	8.860556e-6
112.201845430196	4.41689056e-6		3.724681e-6	6.124934e-6
125.892541179417	3.01853104e-6		2.536181e-6	4.201394e-6
141.253754462275	2.0629252e-6		1.727635e-6	2.881547e-6
158.489319246111	1.39996676e-6		1.168744e-6	1.96259e-6
177.827941003892	9.50843e-7		7.91506e-7	1.337585e-6
199.526231496888	6.4249304e-7		5.33237e-7	9.06996e-7
223.872113856834	4.3502752e-7		3.5995e-7	6.16213e-7
251.188643150958	2.9359316e-7		2.42096e-7	4.17326e-7
281.838293126445	1.9863904e-7		1.6319e-7	2.83331e-7
316.227766016838	1.3400904e-7		1.09644e-7	1.91827e-7
354.813389233575	9.049028e-8		7.3728e-8	1.2999e-7
398.107170553497	6.08212e-8		4.9352e-8	8.7683e-8
446.68359215096297	4.079464e-8		3.2983e-8	5.9015e-8
501.187233627272	2.71906e-8		2.1919e-8	3.9468e-8
562.341325190349	1.80826e-8		1.4543e-8	2.6331e-8
630.957344480193	1.199588e-8		9.626e-9	1.7523e-8
707.9457843841379	7.9948e-9		6.396e-9	1.1715e-8
794.328234724282	5.3544e-9		4.264e-9	7.872e-9
891.250938133746	3.57788e-9		2.834e-9	5.277e-9
1000.			2.39568e-9		1.899e-9	3.541e-9


==> anc/qsec.dat <==
# Secondary source term
#
# T			reference value		lower value		upper value
0.001			1.3584511833870067e-42	5.710412414009534e-44	3.497698585352157e-41
0.001122018454301963	2.48127515183265e-42	1.1628484566722916e-43	5.903206699393897e-41
0.0012589254117941675	4.5243339910276466e-42	2.333323321162132e-43	9.980993527098083e-41
0.001412537544622754	8.24077223578609e-42	4.6461484824538165e-43	1.6892175063724513e-40
0.001584893192461114	1.4946900290111336e-41	9.131163015701944e-43	2.8566964026795106e-40
0.0017782794100389228	2.6981559787028936e-41	1.7735065858213915e-42	4.8236723068813e-40
0.001995262314968879	4.855621459838232e-41	3.4230637680370186e-42	8.134399888923169e-40
0.00223872113856834	8.709405613677513e-41	6.564255111815117e-42	1.369598365450855e-39
0.0025118864315095794	1.5569791523135493e-40	1.251088683336385e-41	2.302026200851408e-39
0.002818382931264455	2.7764629638559452e-40	2.375178882856391e-41	3.863343097718876e-39
0.0031622776601683794	4.938064293944878e-40	4.490305302587532e-41	6.473021451707542e-39
0.0035481338923357532	8.762618931338884e-40	8.460772654042684e-41	1.0828790760534211e-38
0.003981071705534973	1.5516118721780284e-39	1.5894804754532887e-40	1.8087941749655543e-38
0.0044668359215096305	2.741674267754802e-39	2.9775288985957316e-40	3.016629064143151e-38
0.005011872336272725	4.834884575223262e-39	5.56357936679375e-40	5.023223046623344e-38
0.005623413251903491	8.509174169650855e-39	1.0369437907760511e-39	8.351319452908512e-38
0.00630957344480193	1.4946091547544227e-38	1.927987800479242e-39	1.386207536159189e-37
0.00707945784384138	2.620019884896543e-38	3.5761620935283486e-39	2.2971745654153172e-37
0.007943282347242814	4.5834904981925736e-38	6.617175920413792e-39	3.800487690189313e-37
0.008912509381337459	8.001988086891993e-38	1.2214407334620242e-38	6.277268642555506e-37
0.01			1.394072186280832e-37	2.24899865390046e-38	1.0351554731267807e-36
0.011220184543019636	2.423833196439998e-37	4.130547377016646e-38	1.704599375744712e-36
0.012589254117941675	4.205751744263449e-37	7.567081398175565e-38	2.8034461657758598e-36
0.014125375446227547	7.283957151003992e-37	1.3827514348041079e-37	4.606480640227984e-36
0.01584893192461114	1.2594134163074625e-36	2.5204795018420124e-37	7.566083249318614e-36
0.01778279410038923	2.1745714052726336e-36	4.583401499891986e-37	1.243021817161263e-35
0.0199526231496888	3.7510625945555864e-36	8.316149947507759e-37	2.044333721183085e-35
0.0223872113856834	6.467267803366585e-36	1.5058374852041144e-36	3.369104209742164e-35
0.025118864315095808	1.1151097411282097e-35	2.7218637898043552e-36	5.569603244457232e-35
0.02818382931264455	1.923921240109837e-35	4.912468472734571e-36	9.245414911534373e-35
0.03162277660168379	3.3231617023520057e-35	8.854879569695759e-36	1.542332870505212e-34
0.03548133892335755	5.748402048462285e-35	1.594339312150378e-35	2.586741055425332e-34
0.039810717055349734	9.958462421491093e-35	2.8674007028300234e-35	4.360646361154493e-34
0.04466835921509633	1.7271255123845472e-34	5.149931493451306e-35	7.381311830673113e-34
0.05011872336272725	2.996194494899641e-34	9.231966288623613e-35	1.2523116996076101e-33
0.05623413251903491	5.19209726538484e-34	1.6504375245131759e-34	2.1241754501022093e-33
0.06309573444801933	8.97141849048642e-34	2.9390675540068333e-34	3.591321143463871e-33
0.0707945784384138	1.542432139364212e-33	5.206033502152151e-34	6.032576272580759e-33
0.07943282347242818	2.6325991239137964e-33	9.157664128705485e-34	1.0036338737777518e-32
0.08912509381337459	4.450455833102976e-33	1.5969680814020892e-33	1.6490424267221614e-32
0.1			7.436111746621341e-33	2.7561038172471888e-33	2.669535559657178e-32
0.11220184543019641	1.2257361738578758e-32	4.699912149448878e-33	4.249851923243858e-32
0.12589254117941676	1.9901469885659508e-32	7.907560180072029e-33	6.64456487238545e-32
0.1412537544622754	3.1790596999875195e-32	1.3110466007877683e-32	1.019413311354191e-31
0.15848931924611143	4.991895528971437e-32	2.1398291119798237e-32	1.5340566068300371e-31
0.1778279410038923	7.701177679372478e-32	3.4355047403426386e-32	2.264235676481595e-31
0.19952623149688808	1.1669617941652776e-31	5.422546776752512e-32	3.2786020974633798e-31
0.223872113856834	1.7367505065964823e-31	8.410987554209752e-32	4.659433486169048e-31
0.25118864315095824	2.5388693936375144e-31	1.2817811032657175e-31	6.502756471428706e-31
0.2818382931264455	3.6462399037417407e-31	1.918834691240922e-31	8.917661765756908e-31
0.31622776601683794	5.145730174464722e-31	2.821471017366109e-31	1.2024256013632582e-30
0.3548133892335757	7.137278868560209e-31	4.07465291526911e-31	1.5949908529702824e-30
0.3981071705534973	9.731790988910023e-31	5.779174449046442e-31	2.082360772405743e-30
0.4466835921509635	1.3057248008179774e-30	8.055690137981301e-31	2.6787627869283e-30
0.5011872336272725	1.726039905789073e-30	1.1042879293465652e-30	3.400188463415063e-30
0.5623413251903491	2.2474536472452144e-30	1.48696995539785e-30	4.260256127691999e-30
0.6309573444801936	2.8779790150669827e-30	1.962037971398919e-30	5.264768763463481e-30
0.707945784384138	3.619801582887873e-30	2.5332159262359362e-30	6.411001507954972e-30
0.7943282347242822	4.468044155719119e-30	3.1987836382005704e-30	7.685773654000314e-30
0.8912509381337459	5.406892669933733e-30	3.948525342853415e-30	9.060092120677152e-30
1.			6.405888844172328e-30	4.760761257245447e-30	1.0484268792054105e-29
1.1220184543019642	7.418899454743085e-30	5.6011995981760164e-30	1.1887193863316979e-29
1.2589254117941675	8.386159997052273e-30	6.423911539158137e-30	1.3180579103896584e-29
1.4125375446227555	9.23817156750373e-30	7.173437557133765e-30	1.4266063148372559e-29
1.584893192461114	9.906629562877548e-30	7.793147144365408e-30	1.5051080435561284e-29
1.7782794100389228	1.0338047682506932e-29	8.235890661988857e-30	1.5469355118424554e-29
1.9952623149688808	1.0503590823931799e-29	8.472948151848546e-30	1.549122525182406e-29
2.23872113856834	1.0400589538422523e-29	8.494998622925672e-30	1.5127220693847588e-29
2.5118864315095824	1.0049860756700616e-29	8.311019824445448e-30	1.4421426948207605e-29
2.818382931264455	9.49064960738489e-30	7.945451066651423e-30	1.3442288775310098e-29
3.1622776601683795	8.773961655290348e-30	7.433909789128243e-30	1.2271563956343317e-29
3.548133892335757	7.954613479720301e-30	6.817562987118854e-30	1.0992055369840768e-29
3.981071705534973	7.085098929531525e-30	6.138057147177268e-30	9.679451434473155e-30
4.4668359215096345	6.210555371870286e-30	5.433196798974734e-30	8.395719606220516e-30
5.011872336272725	5.365684564822297e-30	4.734329988570386e-30	7.185042358845565e-30
5.623413251903491	4.57438843178128e-30	4.0650841147233494e-30	6.074887832216187e-30
6.309573444801936	3.851576771973917e-30	3.44223630805538e-30	5.079383602657037e-30
7.07945784384138	3.205453437060281e-30	2.876875196570459e-30	4.20356907543332e-30
7.943282347242821	2.638683919255647e-30	2.3748929804100355e-30	3.445588323375497e-30
8.91250938133746	2.14996313819991e-30	1.9380277726717583e-30	2.799201496387759e-30
10.			1.7349960476272905e-30	1.5646423779500183e-30	2.255171583914408e-30
11.220184543019629	1.3876276296228259e-30	1.2507446438299463e-30	1.8027529059599655e-30
12.589254117941687	1.1006025776667001e-30	9.907790958948e-31	1.4305860666256636e-30
14.125375446227554	8.662528369235392e-31	7.783767145311309e-31	1.12748202510891e-30
15.848931924611142	6.770325980473879e-31	6.069543132625504e-31	8.829500543193024e-31
17.78279410038923	5.257405888217587e-31	4.700878033829431e-31	6.8733896344876495e-31
19.952623149688787	4.058539340882442e-31	3.6185007096344624e-31	5.321067012381108e-31
22.387211385683422	3.1161177427178734e-31	2.769717339875786e-31	4.098195440870546e-31
25.11886431509582	2.3806073935368443e-31	2.109125175949064e-31	3.1412871935535505e-31
28.18382931264455	1.8103005921434821e-31	1.5984745291750879e-31	2.3970564572092074e-31
31.622776601683793	1.3707887147890226e-31	1.2062301323145708e-31	1.821583387668965e-31
35.481338923357534	1.0339727228891025e-31	9.066730362892132e-32	1.3789956113892701e-31
39.81071705534978	7.771987581173526e-32	6.791091661665509e-32	1.0403393820038624e-31
44.668359215096345	5.823636402872306e-32	5.070561152759727e-32	7.824102431759205e-32
50.11872336272725	4.351429488247127e-32	3.77518620589795e-32	5.867803826628064e-32
56.23413251903491	3.243164206973046e-32	2.8035757729406787e-32	4.3895516283340744e-32
63.09573444801943	2.4117110219487844e-32	2.0773057892418436e-32	3.276316759300862e-32
70.79457843841388	1.7898133000883482e-32	1.5360680016062202e-32	2.4404995790096208e-32
79.43282347242821	1.3258510413192425e-32	1.1337609287275727e-32	1.814581851996365e-32
89.12509381337459	9.80575743680116e-33	8.354678902957696e-33	1.3470168583301544e-32
100.			7.241651806752208e-33	6.1476164502319916e-33	9.98477206796964e-33
112.20184543019653	5.3411345480946916e-33	4.5177515512438334e-33	7.391639792959926e-33
125.89254117941688	3.934787527884622e-33	3.316116532897217e-33	5.465536746666622e-33
141.25375446227554	2.8957140471671567e-33	2.4315565444330712e-33	4.037090466160088e-33
158.48931924611142	2.1290613005342305e-33	1.7813052096540788e-33	2.9791924441315604e-33
177.82794100389228	1.5640426626346887e-33	1.3038326560609359e-33	2.1966083787390023e-33
199.5262314968883	1.1481120238147023e-33	9.536381939967368e-34	1.6183652947021206e-33
223.87211385683423	8.42193938210141e-34	6.970129608952274e-34	1.1914807232541723e-33
251.18864315095823	6.173910310234525e-34	5.091232185704648e-34	8.766191349291131e-34
281.8382931264455	4.523312237218434e-34	3.716716275243157e-34	6.445757936174212e-34
316.22776601683796	3.312128484450955e-34	2.711799730425917e-34	4.7367603203219315e-34
354.81338923357606	2.423938139423166e-34	1.9775550604192472e-34	3.478890433119284e-34
398.1071705534977	1.7729974009517135e-34	1.4413956301577873e-34	2.5536292633054594e-34
446.6835921509635	1.2961837741557014e-34	1.0500825925360674e-34	1.8733971507215843e-34
501.18723362727246	9.470924813507629e-35	7.646239041354792e-35	1.3735637102509779e-34
562.341325190349	6.916304203799402e-35	5.564782024144506e-35	1.0064675215902972e-34
630.9573444801943	5.047686420590032e-35	4.04770932775986e-35	7.369852229622589e-35
707.9457843841387	3.681378475990082e-35	2.9423795248624364e-35	5.392431589642529e-35
794.3282347242822	2.682968171980366e-35	2.1375137912491624e-35	3.942379468957685e-35
891.2509381337459	1.953617956187042e-35	1.5515917342439676e-35	2.87943031002967e-35
1000.			1.4211414055200265e-35	1.125293832920169e-35	2.1007575142435383e-35

